Spectroscopic Determination of Stellar Parameters and Oxygen Abundances for Hyades/Field G-K Dwarfs

It has been occasionally suggested that Fe abundances of K dwarfs derived from Fe I and Fe II lines show considerable discrepancies and oxygen abundances determined from high-excitation O I 7771-5 triplet lines are appreciably overestimated (the problem becoming more serious towards lower Teff), which however has not yet been widely confirmed. With an aim to clarify this issue, we spectroscopically determined the atmospheric parameters of 148 G-K dwarfs (Hyades cluster stars and field stars) by assuming the classical Fe I/Fe II ionization equilibrium as usual, and determined their oxygen abundances by applying the non-LTE spectrum fitting analysis to O I 7771-5 lines. It turned out that the resulting parameters did not show any significant inconsistency with those determined by other methods (for example, the mean differences in Teff and log g from the well-determined solutions of Hyades dwarfs are mostly <~100K and <~0.1dex). Likewise, the oxygen abundances of Hyades stars are around [O/H]~+0.2dex (consistent with the metallicity of this cluster) without exhibiting any systematic Teff-dependence. Accordingly, we conclude that parameters can be spectroscopically evaluated to a sufficient precision in the conventional manner (based on the Saha-Boltzmann equation for Fe I/Fe II) and oxygen abundances can be reliably determined from the O I 7771-5 triplet for K dwarfs as far as stars of Teff>~4500K are concerned. We suspect that previously reported strongly Teff-dependent discrepancies may have stemmed mainly from overestimation of weak-line strengths and/or improper Teff scale.

==> anc/ReadMe <==
================================================================================
Keywords: stars: abundances - stars: atmospheres - stars: fundamental parameters 
- stars: late-type - open clusters and associations: individual (Hyades)

Abstract:

The files in this directory constitute the online material for the paper 
"Spectroscopic determination of stellar parameters and oxygen abundances 
for Hyades/field G--K dwarfs" (Y. Takeda and S. Honda).

File Summary:
--------------------------------------------------------------------------
FileName   Lrecl Records   Explanations
--------------------------------------------------------------------------
ReadMe      ---    ---  This file
tableE1.dat 207    148  Basic data of the targets and the results of the analysis
tableE2.dat  80  32833  Equivalent widths of Fe I/II lines and resulting abundances
--------------------------------------------------------------------------

Description: "tableE1.dat"
--------------------------------------------------------------------------
Basic photometric data, spectroscopically determined atmospheric parameters, 
resulting O abundances along with related quantities, kinematic parameters,
and information of observational data are summarized for 141 program stars
(47 Hyades stars and 101 field stars; arranged in the ascending order of
Hipparcos number for each star group).
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE1.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  1  A1    ---      group   'H' ... Hyades stars, 'F' ... Field stars
   3-  8  I6    ---      HIP     HIP number(Hipparcos Catalogue)
  11- 16  I6    ---      HD      HD number (Henry Draper Catalogue)
  17- 22  F6.2  mag      V       apparent visual magnitude
  23- 28  F6.2  mag      Mv      absolute visual magnitude
  29- 34  F6.2  mag      B-V     B-V color (Johnson system)
  35- 40  I6     K       Teff    effective temperature
  41- 46  F6.2  dex      Logg    log spectroscopic surface gravity (adopted, g is cm/s^2)           
  47- 52  F6.2  km/s     vt      microturbulence        
  53- 58  F6.2  dex     [Fe/H]   metallicity (Fe abundance relsative to the Sun)
  59- 65  F7.3  dex      logL    log bolometric luminosity (solar unit)
  66- 71  F6.2  Msun      M      mass (from logL,Teff,[Fe/H] along with theoretical tracks) 
  72- 77  F6.2  dex     Logg_TLM log surface gravity (from Teff, L, M; g is cm/s^2)
  78- 84  F6.1  km/s     vM      macrobroadening velocity
  85- 91  F7.2  dex     [O/H]    non-LTE oxygen abundance relative to the Sun
  92- 98  F7.2  dex     del7774  non-LTE correction for O I 7774.166
  99-104  F6.1  mA      W7772    equivalent width for O I 7771.944
 105-110  F6.1  mA      W7774    equivalent width for O I 7774.166
 111- 116  F6.1  mA      W7775    equivalent width for O I 7775.388
 117-122  F6.2  kpc      Rm      mean galactocentric distance
 123-129  F7.3  ---      e       orbital eccentricity
 130-136  F7.3  kpc      zm      maximum separation from the galactic plane
 137-143  F7.1  km/s    U_lsr    Space velocity in radial direction relative to LSR
 144-150  F7.1  km/s    V_lsr    Space velocity in tangential direction relative to LSR
 151-157  F7.1  km/s    W_lsr    Space velocity in vertical direction relative to LSR
 158-164  F7.1  km/s    v(LSR)   speed rel. to LSR [= sqrt(U_lsr^2+V_lsr^2+W_lsr^2)]
 166-175  F10.5 deg     RA       Right Ascention (2000.0)
 176-185  F10.5 deg     DEC      Declination (2000.0)
 188-195  A8    ---     ObsDate  Observed date (UT): yyyymmdd
 198-207  A10   ---     Instr.   Obervation site/instrument
--------------------------------------------------------------------------------

Notes to tableE1.dat:
(1) Regarding Xi Boo B (the last line), HP number of 999999 was tentatively assigned, 
because it is not included in the Hipparcos catalogue.  Besides, since "HD 131156" 
is for the binary system as a whole, HD number of Xi Boo B should actually be 
written as "HD 131156B". 
(2) Since (unreasonable) negative vt values were obtained for HIP 057939 (-0.10) 
and HIP 098792 (-0.18), vt=0.5 km/s was assumed in abundance derivations
for these two stars.
(3) Regarding HIP 20951 (=HD 285773), spectra obtained on 2010 November 28 and 
2010 December 1 were co-added.

Description: "tableE2.dat"
--------------------------------------------------------------------------
The equivalent widths measured for selected Fe I and Fe II lines, which were
used for determination of atmospheric parameters (Teff, log g, vt, and [Fe/H]),
are presented along with the atomic line data (oscillator strength, excitation 
potential) and the resulting Fe abundances corresponding to the finally 
established parameters. 
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE2.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-   6  I6    ---     HIP      star's Hipparcos number
   8-   8  A1    ---     group    'H' ... Hyades stars, 'F' ... Field stars
  10-  13  I4    ---     lineno   line No. (cf. Takeda et al. 2005, PASJ, 57, 27)
  14-  20  F7.2  ---     ecode    element code (26.00 for Fe I, 26.01 for Fe II)
  21-  29  F9.3    A    lambda    line (air) wavelength
  30-  35  F6.3   eV    chi_low   excitation potential of the lower level
  36-  42  F7.3  dex    log_gf    log(gf) value 
  43-  48  F6.1   mA     EW       equivalent width
  49-  55  F5.2  dex     A(Fe)    Fe abundances 
  60-  62  I3    ---     n        n_th line of N lines
  67-  69  I3    ---     N        number of lines for the relevant star
  74-  80  I7    ---     sern     serial number in this data file
--------------------------------------------------------------------------------

Note: 
Data of tableE2.dat are arranged as follows.
HIP  10672 (H)  196 lines (000001-000196)
HIP  14976 (H)  234 lines (000197-000430)
HIP  15304 (H)  230 lines (000431-000660)
HIP  15310 (H)  222 lines (000661-000882)
HIP  18322 (H)  202 lines (000883-001084)
HIP  18327 (H)  216 lines (001085-001300)
HIP  18946 (H)  202 lines (001301-001502)
HIP  19098 (H)  214 lines (001503-001716)
HIP  19148 (H)  214 lines (001717-001930)
HIP  19263 (H)  206 lines (001931-002136)
HIP  19386 (H)  219 lines (002137-002355)
HIP  19441 (H)  199 lines (002356-002554)
HIP  19781 (H)  237 lines (002555-002791)
HIP  19786 (H)  223 lines (002792-003014)
HIP  19793 (H)  227 lines (003015-003241)
HIP  19796 (H)  144 lines (003242-003385)
HIP  19934 (H)  232 lines (003386-003617)
HIP  20082 (H)  204 lines (003618-003821)
HIP  20130 (H)  240 lines (003822-004061)
HIP  20146 (H)  232 lines (004062-004293)
HIP  20237 (H)  175 lines (004294-004468)
HIP  20480 (H)  237 lines (004469-004705)
HIP  20492 (H)  226 lines (004706-004931)
HIP  20557 (H)  165 lines (004932-005096)
HIP  20577 (H)  223 lines (005097-005319)
HIP  20741 (H)  239 lines (005320-005558)
HIP  20762 (H)  195 lines (005559-005753)
HIP  20815 (H)  182 lines (005754-005935)
HIP  20827 (H)  211 lines (005936-006146)
HIP  20850 (H)  224 lines (006147-006370)
HIP  20899 (H)  216 lines (006371-006586)
HIP  20949 (H)  236 lines (006587-006822)
HIP  20951 (H)  222 lines (006823-007044)
HIP  20978 (H)  220 lines (007045-007264)
HIP  21099 (H)  236 lines (007265-007500)
HIP  21317 (H)  228 lines (007501-007728)
HIP  21741 (H)  225 lines (007729-007953)
HIP  22380 (H)  225 lines (007954-008178)
HIP  22422 (H)  230 lines (008179-008408)
HIP  22566 (H)  186 lines (008409-008594)
HIP  22654 (H)  205 lines (008595-008799)
HIP  23069 (H)  234 lines (008800-009033)
HIP  23312 (H)  213 lines (009034-009246)
HIP  23498 (H)  236 lines (009247-009482)
HIP  23750 (H)  231 lines (009483-009713)
HIP  24923 (H)  224 lines (009714-009937)
HIP  25639 (H)  216 lines (009938-010153)
HIP 000184 (F)  241 lines (010154-010394)
HIP 000400 (F)  227 lines (010395-010621)
HIP 000974 (F)  214 lines (010622-010835)
HIP 002742 (F)  240 lines (010836-011075)
HIP 003206 (F)  209 lines (011076-011284)
HIP 003535 (F)  209 lines (011285-011493)
HIP 004907 (F)  225 lines (011494-011718)
HIP 005286 (F)  201 lines (011719-011919)
HIP 006379 (F)  229 lines (011920-012148)
HIP 006613 (F)  235 lines (012149-012383)
HIP 007576 (F)  227 lines (012384-012610)
HIP 007830 (F)  227 lines (012611-012837)
HIP 008275 (F)  210 lines (012838-013047)
HIP 008543 (F)  233 lines (013048-013280)
HIP 010276 (F)  241 lines (013281-013521)
HIP 010416 (F)  208 lines (013522-013729)
HIP 010532 (F)  227 lines (013730-013956)
HIP 010798 (F)  234 lines (013957-014190)
HIP 010818 (F)  239 lines (014191-014429)
HIP 011000 (F)  200 lines (014430-014629)
HIP 011083 (F)  228 lines (014630-014857)
HIP 012158 (F)  214 lines (014858-015071)
HIP 012926 (F)  236 lines (015072-015307)
HIP 013258 (F)  204 lines (015308-015511)
HIP 013891 (F)  242 lines (015512-015753)
HIP 013976 (F)  215 lines (015754-015968)
HIP 014023 (F)  228 lines (015969-016196)
HIP 015099 (F)  240 lines (016197-016436)
HIP 015919 (F)  203 lines (016437-016639)
HIP 017420 (F)  215 lines (016640-016854)
HIP 023311 (F)  210 lines (016855-017064)
HIP 025220 (F)  206 lines (017065-017270)
HIP 026505 (F)  233 lines (017271-017503)
HIP 026653 (F)  244 lines (017504-017747)
HIP 028954 (F)  234 lines (017748-017981)
HIP 032010 (F)  217 lines (017982-018198)
HIP 033848 (F)  233 lines (018199-018431)
HIP 033852 (F)  221 lines (018432-018652)
HIP 035872 (F)  228 lines (018653-018880)
HIP 036704 (F)  235 lines (018881-019115)
HIP 039064 (F)  237 lines (019116-019352)
HIP 039157 (F)  219 lines (019353-019571)
HIP 040419 (F)  236 lines (019572-019807)
HIP 042074 (F)  220 lines (019808-020027)
HIP 043852 (F)  232 lines (020028-020259)
HIP 046580 (F)  217 lines (020260-020476)
HIP 046843 (F)  214 lines (020477-020690)
HIP 049699 (F)  230 lines (020691-020920)
HIP 050782 (F)  244 lines (020921-021164)
HIP 051819 (F)  243 lines (021165-021407)
HIP 053471 (F)  239 lines (021408-021646)
HIP 053486 (F)  218 lines (021647-021864)
HIP 054906 (F)  235 lines (021865-022099)
HIP 055210 (F)  234 lines (022100-022333)
HIP 057939 (F)  192 lines (022334-022525)
HIP 059280 (F)  240 lines (022526-022765)
HIP 061099 (F)  245 lines (022766-023010)
HIP 062016 (F)  230 lines (023011-023240)
HIP 064457 (F)  238 lines (023241-023478)
HIP 065515 (F)  234 lines (023479-023712)
HIP 066147 (F)  220 lines (023713-023932)
HIP 066781 (F)  246 lines (023933-024178)
HIP 068184 (F)  216 lines (024179-024394)
HIP 069526 (F)  207 lines (024395-024601)
HIP 071181 (F)  226 lines (024602-024827)
HIP 071395 (F)  223 lines (024828-025050)
HIP 072146 (F)  229 lines (025051-025279)
HIP 072200 (F)  226 lines (025280-025505)
HIP 072312 (F)  226 lines (025506-025731)
HIP 073005 (F)  241 lines (025732-025972)
HIP 074702 (F)  236 lines (025973-026208)
HIP 075277 (F)  253 lines (026209-026461)
HIP 077408 (F)  237 lines (026462-026698)
HIP 078241 (F)  230 lines (026699-026928)
HIP 081813 (F)  239 lines (026929-027167)
HIP 082267 (F)  229 lines (027168-027396)
HIP 082588 (F)  230 lines (027397-027626)
HIP 084195 (F)  236 lines (027627-027862)
HIP 084616 (F)  231 lines (027863-028093)
HIP 085235 (F)  238 lines (028094-028331)
HIP 088972 (F)  242 lines (028332-028573)
HIP 090790 (F)  213 lines (028574-028786)
HIP 092919 (F)  106 lines (028787-028892)
HIP 093926 (F)   79 lines (028893-028971)
HIP 094346 (F)  239 lines (028972-029210)
HIP 098505 (F)  219 lines (029211-029429)
HIP 098677 (F)  243 lines (029430-029672)
HIP 098698 (F)  206 lines (029673-029878)
HIP 098792 (F)  231 lines (029879-030109)
HIP 098828 (F)  221 lines (030110-030330)
HIP 104214 (F)  214 lines (030331-030544)
HIP 105038 (F)  226 lines (030545-030770)
HIP 106122 (F)  228 lines (030771-030998)
HIP 108028 (F)  238 lines (030999-031236)
HIP 108156 (F)  222 lines (031237-031458)
HIP 112245 (F)  238 lines (031459-031696)
HIP 112527 (F)  240 lines (031697-031936)
HIP 114886 (F)  231 lines (031937-032167)
HIP 115331 (F)  231 lines (032168-032398)
HIP 116085 (F)  233 lines (032399-032631)
HIP 999999 (F)  202 lines (032632-032833)
------------------------------------------------------------------


==> anc/tableE1.dat <==
H  10672   14127  8.55  4.48  0.57  6125  4.41  0.88  0.01  0.168  1.10  4.42   6.58  -0.05  -0.16  96.7  84.2  67.6  7.95  0.124  0.074  -39.9   -5.1    4.1   40.4   34.33229   5.36074  20101127  OAO/HIDES 
H  14976   19902  8.15  5.03  0.73  5614  4.57  0.91  0.18 -0.116  1.01  4.51   3.72   0.08  -0.07  62.7  53.7  42.2  7.91  0.096  0.075  -30.5   -4.6    6.4   31.5   48.26163  32.89645  20101127  OAO/HIDES 
H  15304   20430  7.38  3.91  0.57  6125  4.29  0.99  0.33  0.333  1.25  4.30   5.97   0.17  -0.18 118.0 104.5  86.2  7.80  0.106  0.075  -32.4   -8.4    6.0   34.0   49.35992   7.65581  20101128  OAO/HIDES 
H  15310   20439  7.78  4.46  0.62  6003  4.48  1.01  0.31  0.156  1.19  4.42   5.99   0.16  -0.14 101.9  89.3  72.6  7.80  0.108  0.075  -33.1   -8.7    5.9   34.7   49.38658   7.69015  20101127  OAO/HIDES 
H  18322  286363 10.12  7.24  1.07  4725  4.71  0.91  0.17 -0.628  0.75  4.59   3.97   0.31  -0.01  17.3  14.2  10.4  7.94  0.099  0.072  -31.8   -4.1    5.9   32.6   58.75600  12.48559  20140909  SUBARU/HDS
H  18327  285252  8.99  5.91  0.90  5183  4.61  1.02  0.21 -0.353  0.86  4.54   4.27   0.18  -0.04  37.6  31.9  25.8  7.95  0.100  0.072  -32.3   -3.9    6.0   33.1   58.77708  16.99848  20101129  OAO/HIDES 
H  18946       0 10.12  6.94  1.09  4823  4.64  0.92  0.16 -0.601  0.80  4.63   3.46  -0.05  -0.01  14.2  11.5   8.2  7.91  0.097  0.075  -31.0   -5.0    6.3   32.0   60.91267  19.45501  20140909  SUBARU/HDS
H  19098  285367  9.31  5.79  0.89  5123  4.56  1.03  0.11 -0.388  0.82  4.53   4.41   0.24  -0.04  37.2  31.6  25.4  7.92  0.099  0.082  -31.7   -4.7    6.9   32.8   61.41529  17.93771  20101201  OAO/HIDES 
H  19148   25825  7.85  4.50  0.59  6078  4.47  1.05  0.21  0.154  1.17  4.44   6.14   0.06  -0.14 100.5  87.8  71.1  7.95  0.100  0.072  -32.0   -4.0    6.0   32.8   61.56717  15.69812  20101129  OAO/HIDES 
H  19263  285482  9.94  6.41  1.00  4898  4.50  0.85  0.07 -0.575  0.79  4.63   4.24   0.03  -0.02  20.7  17.0  12.5  7.93  0.101  0.070  -32.3   -4.6    5.8   33.1   61.92996  16.51879  20140909  SUBARU/HDS
H  19386   26257  7.64  3.57  0.55  6201  4.26  1.03  0.23  0.370  1.22  4.28   6.31   0.12  -0.21 122.3 108.2  89.4  8.12  0.076  0.039  -24.7    1.9    1.6   24.8   62.28779   0.17897  20101129  OAO/HIDES 
H  19441       0 10.10  7.47  1.19  4525  4.61  0.70  0.14 -0.737  0.70  4.60   3.56   0.11  -0.01   7.9   6.3   4.5  7.92  0.099  0.069  -31.7   -4.6    5.8   32.6   62.45558   9.30549  20140909  SUBARU/HDS
H  19781   26756  8.45  5.15  0.69  5745  4.54  0.91  0.22 -0.046  1.07  4.50   5.13   0.08  -0.09  72.6  62.7  49.8  7.98  0.099  0.074  -32.1   -3.2    6.1   32.8   63.60688  14.62503  20101129  OAO/HIDES 
H  19786   26767  8.05  4.78  0.64  5922  4.42  1.07  0.23  0.071  1.12  4.46   5.60   0.08  -0.12  91.0  79.4  63.8  7.93  0.100  0.071  -32.1   -4.5    5.9   32.9   63.61354  12.43531  20101129  OAO/HIDES 
H  19793   26736  8.05  4.73  0.66  5815  4.38  0.99  0.22  0.044  1.07  4.43   5.78   0.12  -0.12  85.7  74.6  60.0  7.93  0.101  0.071  -32.1   -4.7    6.0   33.0   63.63463  23.57494  20101128  OAO/HIDES 
H  19796   26784  7.11  3.73  0.51  6307  4.29  1.37  0.26  0.383  1.28  4.32  13.74   0.19  -0.23 140.7 125.4 104.3  7.95  0.099  0.073  -32.0   -3.9    6.1   32.8   63.64308  10.70139  20140909  SUBARU/HDS
H  19934  284253  9.14  5.59  0.81  5376  4.57  0.87  0.17 -0.247  0.91  4.52   3.71   0.15  -0.05  49.1  41.9  32.7  7.94  0.101  0.070  -32.2   -4.4    5.9   33.0   64.13946  21.90747  20101201  OAO/HIDES 
H  20082  285690  9.57  6.08  0.98  5030  4.53  0.79  0.15 -0.482  0.85  4.61   3.60   0.01  -0.03  26.2  21.7  16.1  7.94  0.101  0.077  -32.2   -4.3    6.5   33.1   64.58029  16.08833  20140909  SUBARU/HDS
H  20130   27250  8.62  5.48  0.74  5591  4.55  1.00  0.18 -0.146  1.01  4.53   4.59   0.08  -0.07  61.5  52.6  41.3  7.93  0.101  0.070  -32.4   -4.6    5.9   33.3   64.74154  19.90670  20101128  OAO/HIDES 
H  20146   27282  8.47  5.11  0.72  5677  4.48  0.93  0.24 -0.077  1.02  4.50   5.32   0.09  -0.09  69.7  60.0  47.6  7.94  0.100  0.075  -31.9   -4.4    6.3   32.8   64.78333  17.52475  20101128  OAO/HIDES 
H  20237   27406  7.46  4.20  0.56  6134  4.37  1.07  0.27  0.271  1.22  4.36   9.59   0.19  -0.18 120.6 106.8  88.0  7.92  0.100  0.074  -31.8   -4.8    6.2   32.8   65.05400  19.23348  20140909  SUBARU/HDS
H  20480   27732  8.84  5.41  0.76  5539  4.49  1.00  0.15 -0.157  0.95  4.50   4.55   0.11  -0.07  61.0  52.2  41.0  7.95  0.098  0.069  -31.5   -4.0    5.8   32.3   65.84300  21.37910  20101129  OAO/HIDES 
H  20492   27771  9.11  5.74  0.85  5292  4.60  0.89  0.22 -0.307  0.92  4.56   4.38   0.01  -0.04  36.8  31.2  25.5  7.96  0.101  0.073  -32.5   -3.9    6.1   33.3   65.88471  14.67048  20101201  OAO/HIDES 
H  20557   27808  7.13  4.07  0.52  6199  4.27  1.21  0.19  0.355  1.21  4.29  10.45   0.17  -0.21 129.4 114.9  95.2  7.93  0.099  0.072  -31.7   -4.4    6.1   32.6   66.06071  21.73624  20140909  SUBARU/HDS
H  20577   27859  7.79  4.37  0.60  5955  4.30  0.96  0.14  0.147  1.09  4.38   6.44   0.11  -0.16 100.0  87.5  71.0  7.93  0.096  0.088  -30.8   -4.4    7.5   32.0   66.11800  16.88617  20101128  OAO/HIDES 
H  20741   28099  8.10  4.75  0.66  5852  4.55  0.92  0.24  0.048  1.10  4.45   4.42   0.12  -0.10  83.8  72.6  58.2  7.92  0.098  0.066  -31.3   -4.8    5.6   32.2   66.66717  16.74691  20101127  OAO/HIDES 
H  20762  286789 10.48  7.18  1.15  4729  4.25  1.15 -0.02 -0.691  0.74  4.65   4.51  -0.20  -0.02  11.2   9.0   6.4  7.93  0.100  0.073  -31.9   -4.7    6.1   32.8   66.72642  13.13818  20140909  SUBARU/HDS
H  20815   28205  7.41  4.11  0.54  6180  4.35  1.07  0.19  0.323  1.21  4.32   8.67   0.22  -0.20 127.6 113.2  93.8  7.93  0.099  0.075  -31.6   -4.7    6.3   32.6   66.89954  15.58919  20140909  SUBARU/HDS
H  20827  285830  9.48  5.67  0.93  5089  4.61  0.89  0.23 -0.383  0.84  4.53   3.88   0.22  -0.03  33.1  28.2  22.9  7.94  0.099  0.074  -31.7   -4.4    6.2   32.6   66.94596  14.41775  20140909  SUBARU/HDS
H  20850   28258  9.02  5.66  0.84  5321  4.50  1.04  0.18 -0.265  0.91  4.52   4.19   0.15  -0.05  46.8  39.9  31.3  7.93  0.101  0.068  -32.3   -4.5    5.6   33.1   67.01846  13.86794  20101201  OAO/HIDES 
H  20899   28344  7.83  4.45  0.61  5902  4.30  1.11  0.15  0.149  1.05  4.35   6.68   0.15  -0.15  99.3  86.9  70.5  7.93  0.101  0.078  -32.4   -4.7    6.6   33.4   67.20121  17.28547  20101129  OAO/HIDES 
H  20949  283704  9.19  5.35  0.77  5544  4.57  0.88  0.23 -0.151  0.99  4.51   3.75   0.09  -0.07  57.7  49.3  38.7  7.95  0.100  0.064  -32.1   -4.5    5.4   32.9   67.37817  26.67155  20101129  OAO/HIDES 
H  20951  285773  8.95  5.87  0.83  5350  4.57  1.02  0.14 -0.266  0.89  4.52   3.90   0.12  -0.05  46.6  39.6  30.9  7.93  0.099  0.072  -31.7   -4.6    6.1   32.6   67.38167  17.89318  20101128  OAO/HIDES 
H  20978   28462  9.08  6.04  0.86  5242  4.50  1.04  0.16 -0.305  0.85  4.51   4.74   0.09  -0.04  39.2  33.3  26.9  7.94  0.100  0.070  -32.2   -4.4    5.9   33.0   67.49050  16.67284  20101201  OAO/HIDES 
H  21099   28593  8.59  5.28  0.73  5557  4.44  0.99  0.17 -0.134  0.96  4.49   4.68   0.07  -0.08  61.0  52.2  41.0  7.93  0.101  0.074  -32.2   -4.7    6.3   33.1   67.81538  20.13317  20101129  OAO/HIDES 
H  21317   28992  7.90  4.73  0.63  5928  4.48  0.98  0.20  0.104  1.11  4.43   5.55   0.13  -0.12  93.5  81.5  65.8  7.93  0.101  0.066  -32.1   -4.7    5.5   32.9   68.64712  15.50462  20101129  OAO/HIDES 
H  21741  284574  9.40  5.42  0.81  5425  4.55  0.95  0.23 -0.230  0.97  4.55   5.00   0.17  -0.06  54.0  46.2  36.3  7.95  0.100  0.074  -32.1   -4.4    6.3   33.0   70.02433  23.30454  20101201  OAO/HIDES 
H  22380   30505  8.98  5.63  0.83  5336  4.57  0.94  0.21 -0.274  0.91  4.54   4.49   0.19  -0.05  48.2  41.1  32.2  7.95  0.100  0.061  -32.0   -4.1    5.2   32.7   72.26467  18.64125  20101201  OAO/HIDES 
H  22422   30589  7.72  4.19  0.58  6081  4.39  0.97  0.24  0.216  1.17  4.38   5.54   0.07  -0.15 103.5  90.9  73.9  7.94  0.099  0.076  -31.7   -4.4    6.5   32.7   72.38383  15.88874  20101128  OAO/HIDES 
H  22566   30809  7.90  4.07  0.53  6250  4.29  1.10  0.24  0.340  1.25  4.33   9.06   0.14  -0.21 127.5 113.1  93.6  7.97  0.101  0.074  -32.4   -4.0    6.1   33.2   72.84671  15.43346  20101129  OAO/HIDES 
H  22654  284930 10.29  6.68  1.07  4831  4.47  0.99  0.11 -0.610  0.77  4.62   4.22  -0.07  -0.02  15.5  12.5   9.1  7.94  0.099  0.071  -31.8   -4.4    6.0   32.7   73.09804  18.99691  20140909  SUBARU/HDS
H  23069   31609  8.89  5.36  0.74  5583  4.53  0.84  0.21 -0.113  0.98  4.48   3.87   0.10  -0.07  61.9  53.1  41.9  7.95  0.102  0.071  -32.6   -4.3    5.9   33.4   74.45625  14.00219  20101129  OAO/HIDES 
H  23312       0  9.71  5.83  0.96  5104  4.53  0.90  0.14 -0.423  0.84  4.57   4.00   0.22  -0.04  35.4  30.1  24.6  7.95  0.101  0.077  -32.3   -4.3    6.5   33.2   75.20367   4.73311  20140909  SUBARU/HDS
H  23498   32347  9.00  5.33  0.77  5549  4.52  1.03  0.21 -0.151  0.98  4.51   4.96   0.05  -0.07  57.5  49.2  38.5  7.95  0.100  0.070  -32.1   -4.1    5.9   32.9   75.78187  13.73067  20101129  OAO/HIDES 
H  23750  240648  8.82  5.19  0.73  5630  4.57  0.89  0.25 -0.104  1.03  4.51   5.38   0.12  -0.07  65.6  56.5  44.7  7.95  0.099  0.070  -31.8   -4.4    6.0   32.7   76.57492  17.81641  20101129  OAO/HIDES 
H  24923  242780  9.03  5.34  0.77  5560  4.57  0.85  0.27 -0.135  1.01  4.51   5.04   0.12  -0.07  60.7  52.0  41.0  7.94  0.100  0.070  -31.8   -4.7    6.0   32.7   80.10592  11.60982  20101129  OAO/HIDES 
H  25639   35768  8.50  3.82  0.56  6138  4.08  1.13  0.15  0.402  1.20  4.22   5.83   0.06  -0.23 119.5 105.8  87.2  7.78  0.117  0.168  -34.6  -11.2   14.5   39.2   82.14650  32.86601  20101128  OAO/HIDES 
F 000184  224983  8.48  5.85  0.89  5195  4.55  0.73  0.13 -0.329  0.83  4.50   2.94   0.02  -0.04  32.5  27.5  22.5  8.00  0.052  0.192   17.0   -0.2   16.7   23.8    0.58975  11.00624  20111104  OAO/HIDES 
F 000400  225261  7.82  5.78  0.76  5323  4.49  0.62 -0.38 -0.324  0.70  4.46   3.25  -0.12  -0.05  36.5  30.3  24.5  7.99  0.101  0.078  -32.9   -1.9   -6.6   33.6    1.23467  23.26963  20101201  OAO/HIDES 
F 000974       0  8.73  6.68  1.04  4852  4.67  0.57  0.02 -0.595  0.75  4.61   3.00   0.02  -0.02  16.9  13.8  10.0  8.13  0.062  0.153  -19.8    3.4  -13.3   24.1    3.01675  27.09895  20111103  OAO/HIDES 
F 002742    3141  8.02  5.71  0.87  5225  4.51  0.69  0.18 -0.299  0.86  4.50   3.04   0.13  -0.04  38.7  32.9  25.9  8.99  0.141  0.014   31.8   24.4   -0.7   40.1    8.75358  42.69477  20101201  OAO/HIDES 
F 003206    3765  7.36  6.17  0.94  5000  4.53  0.77  0.14 -0.393  0.75  4.46   3.02   0.15  -0.03  27.4  24.4  18.4  6.24  0.303  0.249   27.8  -68.7  -22.1   77.3   10.20525  40.18717  20100803  OAO/HIDES 
F 003535    4256  8.03  6.32  0.98  4954  4.47  0.75  0.26 -0.471  0.83  4.56   3.06   0.15  -0.03  27.2  22.7  17.1  7.40  0.159  0.365   41.6  -23.1  -30.4   56.5   11.27037   1.78552  20111104  OAO/HIDES 
F 004907    5996  7.67  5.61  0.76  5445  4.53  0.96 -0.09 -0.244  0.82  4.49   3.68  -0.05  -0.06  45.9  38.6  29.7  7.48  0.072  0.132   -3.5  -16.3  -12.0   20.5   15.73842  69.22706  20111103  OAO/HIDES 
F 005286    6660  8.41  6.83  1.12  4716  4.45  0.72  0.20 -0.628  0.76  4.60   3.25   0.01  -0.01  13.2  10.7   7.8  7.59  0.073  0.400   15.0  -13.9  -34.0   39.7   16.90779  22.95498  20111103  OAO/HIDES 
F 006379    7924  7.17  6.04  0.83  5173  4.60  0.65 -0.15 -0.414  0.75  4.53   2.99  -0.07  -0.03  28.8  25.8  19.0  7.98  0.075  0.012   24.6   -1.3   -1.0   24.7   20.49629  76.71029  20111104  OAO/HIDES 
F 006613    8553  8.49  5.89  0.91  5129  4.61  0.59  0.00 -0.374  0.75  4.48   2.99  -0.02  -0.03  27.4  24.7  18.3  6.78  0.248  0.083  -48.2  -47.5   -7.1   68.0   21.22475  18.49993  20140909  SUBARU/HDS
F 007576   10008  7.66  5.79  0.80  5358  4.52  0.97 -0.03 -0.311  0.84  4.54   3.48  -0.11  -0.04  37.6  31.6  25.1  7.86  0.021  0.048   -2.9   -3.7   -3.9    6.1   24.39775  -6.76042  20111107  OAO/HIDES 
F 007830   10261  8.92  5.84  0.91  5165  4.59  0.88  0.04 -0.410  0.83  4.57   3.50   0.01  -0.03  30.6  27.1  20.2  7.90  0.057  0.040  -17.7   -3.5    2.6   18.2   25.18404  15.61944  20140909  SUBARU/HDS
F 008275   10853  8.91  7.10  1.04  4739  4.73  0.66 -0.10 -0.698  0.72  4.65   3.29   0.00  -0.01  12.2   9.8   6.9  8.55  0.063  0.158   -0.6   15.3  -13.4   20.3   26.66129  12.41177  20140909  SUBARU/HDS
F 008543   11130  8.06  5.92  0.76  5197  4.52  0.52 -0.57 -0.431  0.65  4.50   2.92  -0.13  -0.04  29.7  24.7  19.1  7.81  0.130  0.240   40.5   -9.3   20.4   46.3   27.53283  29.46457  20111104  OAO/HIDES 
F 010276   13483  8.46  5.81  0.78  5347  4.54  0.85 -0.17 -0.338  0.79  4.54   3.41  -0.08  -0.05  38.1  31.9  25.5  8.64  0.123  0.029   34.2   15.5    1.6   37.6   33.07508  21.98267  20140909  SUBARU/HDS
F 010416   13789  8.55  6.75  1.05  4782  4.64  0.86  0.09 -0.620  0.75  4.61   3.31   0.02  -0.01  14.3  11.6   8.3  7.93  0.086  0.056   27.7   -3.2    4.7   28.3   33.55654  -3.63520  20140909  SUBARU/HDS
F 010532   13977  9.11  5.79  0.88  5188  4.58  0.72  0.11 -0.339  0.82  4.50   3.20   0.06  -0.04  33.3  28.2  23.2  8.57  0.080  0.392  -15.6   14.4  -31.4   37.9   33.92383  -9.01312  20140909  SUBARU/HDS
F 010798   14412  6.33  5.81  0.72  5357  4.51  0.73 -0.49 -0.336  0.67  4.47   3.30  -0.35  -0.04  28.8  24.9  17.7  9.71  0.176  0.039   -0.8   41.9   -2.8   42.0   34.74375 -25.94569  20140909  SUBARU/HDS
F 010818   14374  8.48  5.51  0.74  5444  4.58  0.80 -0.01 -0.220  0.85  4.48   3.42  -0.02  -0.05  45.5  38.4  29.6  8.26  0.038  0.145   -8.4    7.2  -12.4   16.6   34.81679  -0.77984  20140909  SUBARU/HDS
F 011000   14635  9.07  6.93  1.08  4732  4.71  0.70  0.19 -0.633  0.76  4.61   3.40   0.17  -0.01  14.8  12.1   8.8  7.93  0.101  0.025  -32.6   -3.8    0.0   32.8   35.43504  -6.87953  20140909  SUBARU/HDS
F 011083   14687  8.83  6.18  0.91  5033  4.58  0.59  0.08 -0.405  0.75  4.48   2.94   0.04  -0.03  25.2  22.4  16.7  8.61  0.166  0.073  -51.9   11.7    5.6   53.5   35.67350  18.41065  20140909  SUBARU/HDS
F 012158   16287  8.10  6.17  0.94  5081  4.54  1.00  0.14 -0.439  0.84  4.58   3.91   0.03  -0.03  28.9  24.0  17.9  7.96  0.101  0.033  -32.6   -2.9    2.2   32.8   39.17400  -3.15614  20140909  SUBARU/HDS
F 012926   17190  7.89  5.84  0.84  5224  4.61  0.61 -0.05 -0.355  0.78  4.51   3.10  -0.03  -0.04  31.8  26.8  21.7  7.69  0.064  0.018  -15.1   -9.9   -1.1   18.1   41.56333  25.64990  20140909  SUBARU/HDS
F 013258   17660  8.87  7.12  1.19  4643  4.32  0.67  0.23 -0.688  0.77  4.64   3.25   0.27  -0.02  16.4  13.5  10.0  6.66  0.217  0.152   21.6  -48.7   13.5   55.0   42.65371  15.70991  20111103  OAO/HIDES 
F 013891   18450  8.21  5.93  0.87  5154  4.55  0.56 -0.06 -0.337  0.73  4.44   3.02   0.03  -0.04  31.3  26.4  21.6  9.88  0.200  0.021  -25.3   43.7   -1.0   50.5   44.71842  26.77407  20140909  SUBARU/HDS
F 013976   18632  7.97  6.12  0.93  5075  4.59  0.98  0.19 -0.401  0.82  4.53   3.85   0.17  -0.03  31.1  27.5  20.8  7.92  0.101  0.075  -32.6   -4.1    6.4   33.5   45.01171   7.74975  20140909  SUBARU/HDS
F 014023   18702  8.11  5.56  0.84  5280  4.47  0.74  0.18 -0.220  0.86  4.44   3.09   0.21  -0.05  46.8  40.0  31.5  6.64  0.395  0.051  -92.9  -68.3   -3.9  115.4   45.15038   5.98606  20140909  SUBARU/HDS
F 015099   20165  7.83  6.09  0.86  5164  4.56  0.65  0.01 -0.398  0.80  4.55   3.11   0.01  -0.03  30.5  25.9  20.8  6.65  0.214  0.179   16.0  -49.0   15.9   53.9   48.69675   8.98079  20140909  SUBARU/HDS
F 015919   21197  7.86  6.96  1.15  4717  4.22  0.89  0.14 -0.658  0.75  4.62   3.34   0.07  -0.02  16.2  13.3   9.7  7.76  0.187  0.168   58.3  -14.0  -14.0   61.6   51.24887  -5.36375  20140909  SUBARU/HDS
F 017420   23356  7.10  6.36  0.93  5030  4.57  0.80 -0.08 -0.524  0.77  4.61   3.11  -0.14  -0.03  21.6  17.6  12.7  8.01  0.062  0.032  -20.1   -0.1    2.7   20.3   55.98058 -19.11090  20111103  OAO/HIDES 
F 023311   32147  6.22  6.49  1.05  4815  4.49  0.66  0.29 -0.527  0.79  4.55   2.95   0.28  -0.02  23.1  19.4  14.6  6.84  0.178  0.040   15.4  -40.1   -3.6   43.1   75.20412  -5.75367  20111103  OAO/HIDES 
F 025220   35171  7.93  7.15  1.10  4757  4.43  1.06 -0.10 -0.706  0.72  4.66   4.04  -0.20  -0.02  11.2   8.9   6.2  8.05  0.086  0.167  -28.1    0.1   14.5   31.6   80.90988  17.32412  20111106  OAO/HIDES 
F 026505   37008  7.74  6.18  0.83  5054  4.58  0.09 -0.41 -0.500  0.64  4.51   2.79  -0.02   0.01  25.5  22.8  16.6  9.83  0.242  0.623   58.3   36.0  -41.0   79.8   84.54942  51.44574  20111107  OAO/HIDES 
F 026653   37216  7.85  5.63  0.76  5441  4.58  0.94 -0.03 -0.273  0.88  4.55   3.48  -0.02  -0.05  45.6  38.5  29.6  8.18  0.029  0.013   -7.6    5.0   -1.1    9.2   84.96808  52.89749  20111107  OAO/HIDES 
F 028954   41593  6.76  5.81  0.81  5332  4.50  1.04  0.05 -0.320  0.88  4.56   4.54   0.00  -0.05  41.0  34.7  27.9  8.56  0.089  0.046   21.1   15.0   -3.9   26.2   91.66862  15.54210  20101129  OAO/HIDES 
F 032010   47752  8.08  6.86  1.02  4776  4.53  0.78 -0.17 -0.673  0.69  4.62   3.16  -0.06  -0.02  13.9  11.2   7.9  8.07  0.181  0.071   59.2   -4.5    5.9   59.7  100.31546  23.95771  20111106  OAO/HIDES 
F 033848   52456  8.16  5.90  0.86  5212  4.51  0.69  0.06 -0.364  0.83  4.55   3.25  -0.02  -0.04  32.6  27.6  22.6  8.96  0.117  0.052   18.2   24.8    4.2   31.0  105.39817   6.92684  20111106  OAO/HIDES 
F 033852   51866  7.98  6.43  0.99  4927  4.56  0.69  0.10 -0.513  0.76  4.56   3.15   0.01  -0.02  20.9  17.2  12.6  6.78  0.217  0.417   32.7  -46.2   34.8   66.4  105.41075  48.37867  20111107  OAO/HIDES 
F 035872   57901  8.19  6.20  0.96  4908  4.58  0.53  0.17 -0.463  0.76  4.50   2.91   0.25  -0.03  26.7  22.4  17.0  6.72  0.195  0.046   -5.5  -45.4    4.1   45.9  110.94608  12.96472  20101201  OAO/HIDES 
F 036704   59747  7.68  6.21  0.86  5120  4.60  0.85  0.03 -0.433  0.82  4.57   3.36   0.10  -0.03  31.4  28.0  21.0  8.67  0.101  0.038   23.1   17.5   -3.1   29.1  113.25242  37.02985  20101129  OAO/HIDES 
F 039064   65430  7.68  5.86  0.83  5202  4.55  0.57 -0.09 -0.312  0.72  4.43   2.99   0.09  -0.04  36.2  30.5  25.6  7.12  0.228  0.085   56.2  -36.2   -7.3   67.2  119.89138  20.84394  20101127  OAO/HIDES 
F 039157   65583  6.97  5.84  0.72  5243  4.54  0.53 -0.71 -0.400  0.62  4.47   3.00  -0.11  -0.05  33.0  27.3  21.2  6.06  0.323  0.259   -2.9  -75.9  -23.1   79.4  120.13383  29.21235  20100430  OAO/HIDES 
F 040419   69076  8.27  5.61  0.71  5434  4.47  0.66 -0.24 -0.267  0.75  4.47   3.47  -0.23  -0.05  37.6  31.3  25.5  8.20  0.091  0.100   29.3    4.1   -8.6   30.8  123.78217  -6.91891  20101201  OAO/HIDES 
F 042074   72760  7.32  5.63  0.79  5344  4.59  0.92  0.09 -0.301  0.90  4.56   3.64   0.07  -0.04  43.0  36.4  28.3  7.89  0.079  0.070  -24.9   -4.3    6.2   26.0  128.63188  -0.72606  20100504  OAO/HIDES 
F 043852   76218  7.69  5.60  0.77  5422  4.59  0.83  0.03 -0.282  0.90  4.57   4.34  -0.04  -0.05  42.6  35.9  27.7  8.54  0.082  0.045   18.4   14.6   -3.5   23.7  133.98200  36.19619  20101127  OAO/HIDES 
F 046580   82106  7.20  6.68  1.00  4861  4.59  0.88 -0.02 -0.598  0.74  4.61   3.55   0.12  -0.02  20.4  16.7  12.2  8.08  0.093  0.082  -30.4    1.1    7.2   31.3  142.47842   5.65513  20100502  OAO/HIDES 
F 046843   82443  7.05  5.80  0.78  5393  4.65  1.27 -0.03 -0.320  0.88  4.58   5.38   0.07  -0.05  46.9  39.5  31.2  7.71  0.039  0.020    0.5   -8.4    1.4    8.5  143.18229  26.98853  20100430  OAO/HIDES 
F 049699   87883  7.56  6.28  0.96  4980  4.62  0.56  0.11 -0.459  0.77  4.53   2.79   0.11  -0.03  26.1  21.7  16.2  8.25  0.030  0.133    1.7    7.6   11.6   14.0  152.17975  34.24226  20100501  OAO/HIDES 
F 050782   89813  7.78  5.64  0.75  5336  4.51  0.67 -0.07 -0.255  0.78  4.45   3.28  -0.11  -0.04  36.1  30.3  24.9  7.62  0.123  0.169   35.3  -14.0  -14.6   40.7  155.53950  11.31024  20101130  OAO/HIDES 
F 051819   90343  7.29  5.68  0.82  5303  4.50  0.78  0.12 -0.284  0.87  4.52   3.50   0.04  -0.05  40.4  34.2  26.7  8.95  0.107  0.124    8.2   25.2   10.1   28.4  158.79692  84.39932  20101130  OAO/HIDES 
F 053471   94718  8.45  5.58  0.73  5482  4.45  0.73 -0.03 -0.176  0.84  4.45   3.47  -0.13  -0.06  44.3  37.2  28.6  7.14  0.233  0.311  -59.0  -36.3  -25.5   73.8  164.06821  27.73960  20101201  OAO/HIDES 
F 053486   94765  7.37  6.15  0.92  5076  4.59  0.94  0.06 -0.436  0.78  4.54   3.82   0.05  -0.03  28.9  24.0  17.8  8.00  0.019  0.016   -6.1    0.7    0.7    6.2  164.12829   7.38847  20100430  OAO/HIDES 
F 054906   97658  7.76  6.12  0.84  5175  4.58  0.61 -0.27 -0.422  0.69  4.51   3.05  -0.25  -0.03  25.2  20.4  14.6  8.56  0.064  0.034   -0.6   15.9    2.3   16.1  168.63817  25.71039  20100501  OAO/HIDES 
F 055210   98281  7.29  5.58  0.73  5401  4.47  0.75 -0.21 -0.249  0.75  4.45   3.24  -0.15  -0.05  39.6  33.1  25.4  9.65  0.299  0.596   90.0   24.4   38.7  101.0  169.59171  -5.06730  20100501  OAO/HIDES 
F 057939  103095  6.42  6.61  0.75  5033  4.38 -0.10 -1.27 -0.681  0.55  4.62   3.28  -0.93  -0.03   6.9   5.1   3.2 10.75  0.877  0.108  290.6 -144.0   -5.1  324.4  178.24483  37.71868  20100430  OAO/HIDES 
F 059280  105631  7.46  5.53  0.79  5439  4.50  0.88  0.19 -0.197  0.92  4.50   3.57   0.01  -0.06  47.6  40.5  31.6  7.74  0.069  0.025  -19.0   -8.2    0.3   20.7  182.40521  40.25206  20100430  OAO/HIDES 
F 061099  108984  7.91  5.90  0.86  5194  4.54  0.60  0.11 -0.320  0.82  4.49   3.14   0.09  -0.04  35.0  29.6  25.0  7.89  0.060  0.055   19.0   -3.3   -4.4   19.8  187.82621  20.21781  20100502  OAO/HIDES 
F 062016  110514  8.04  5.61  0.80  5358  4.49  0.73 -0.01 -0.240  0.80  4.45   3.40  -0.01  -0.05  41.9  35.4  27.4  8.20  0.049  0.116   14.1    6.1    9.9   18.3  190.66217   2.57668  20100504  OAO/HIDES 
F 064457  114783  7.56  6.01  0.93  5121  4.47  0.69  0.13 -0.357  0.80  4.49   3.03   0.06  -0.04  31.2  26.5  21.8  8.39  0.050  0.026   -5.5   11.9   -1.6   13.2  198.18242  -2.26503  20100501  OAO/HIDES 
F 065515  116956  7.29  5.59  0.80  5372  4.51  1.07  0.14 -0.255  0.90  4.52   5.30   0.11  -0.05  48.8  41.5  32.4  7.87  0.024  0.021   -5.5   -3.4   -0.8    6.5  201.43971  56.97049  20100430  OAO/HIDES 
F 066147  117936  7.98  6.65  1.03  4872  4.28  0.95  0.01 -0.599  0.75  4.62   3.63  -0.18  -0.02  16.4  13.3   9.5  7.89  0.092  0.129  -29.6   -4.1   11.3   31.9  203.38496   8.58676  20100505  OAO/HIDES 
F 066781  119332  7.77  5.89  0.83  5187  4.46  0.68 -0.03 -0.328  0.74  4.45   3.21   0.00  -0.04  33.0  27.9  22.9  8.51  0.061  0.042    5.4   14.6   -3.1   15.9  205.30583  56.72717  20100503  OAO/HIDES 
F 068184  122064  6.49  6.47  1.04  4908  4.49  0.67  0.23 -0.526  0.82  4.60   3.13   0.09  -0.02  22.9  19.0  14.2  8.16  0.030  0.220    7.8    4.7  -19.3   21.3  209.38354  61.49286  20100430  OAO/HIDES 
F 069526  124642  8.03  6.84  1.06  4798  4.51  0.90  0.10 -0.628  0.76  4.63   4.00   0.03  -0.02  16.3  13.2   9.6  8.03  0.078  0.027  -25.5    0.6    1.8   25.6  213.48779  30.21719  20100504  OAO/HIDES 
F 071181  128165  7.24  6.60  1.00  4868  4.60  0.78 -0.03 -0.590  0.74  4.60   2.97  -0.08  -0.02  15.8  12.8   9.2  8.79  0.094  0.193   -9.6   21.3   15.9   28.3  218.37025  52.90879  20100501  OAO/HIDES 
F 071395  128311  7.48  6.38  0.97  4967  4.67  0.88  0.16 -0.499  0.80  4.58   4.03   0.15  -0.02  25.3  20.9  15.6  8.39  0.093  0.157   27.0   10.3  -13.3   31.8  219.00233   9.74651  20100501  OAO/HIDES 
F 072146  130004  7.87  6.42  0.93  4930  4.57  0.49 -0.24 -0.550  0.65  4.53   2.97  -0.17  -0.02  17.3  13.9   9.9  7.49  0.068  0.018    4.3  -15.1    0.6   15.7  221.35075  13.84631  20100504  OAO/HIDES 
F 072200  130215  7.98  5.87  0.87  5244  4.56  0.88  0.13 -0.348  0.88  4.56   3.42   0.05  -0.04  36.6  31.0  25.3  8.21  0.038  0.143    8.7    6.9  -12.4   16.6  221.51279  27.51235  20100504  OAO/HIDES 
F 072312  130307  7.76  6.29  0.89  5078  4.55  0.75 -0.15 -0.506  0.75  4.59   3.44  -0.18  -0.03  22.9  18.6  13.4  7.71  0.040  0.296    5.6   -8.6   26.0   28.0  221.81708   2.70323  20100504  OAO/HIDES 
F 073005  132142  7.77  5.88  0.79  5157  4.53  0.38 -0.38 -0.388  0.65  4.44   2.98   0.00  -0.04  31.8  26.6  21.6  7.40  0.326  0.336  -96.7  -39.8   26.5  107.9  223.79600  53.68034  20100501  OAO/HIDES 
F 074702  135599  6.92  5.96  0.83  5250  4.63  0.90 -0.04 -0.378  0.82  4.57   4.05  -0.01  -0.04  33.9  28.6  22.5  8.57  0.090  0.078   20.5   15.9   -6.5   26.7  228.99650   0.79636  20100430  OAO/HIDES 
F 075277  136923  7.16  5.64  0.80  5357  4.56  0.67 -0.05 -0.287  0.82  4.51   3.35  -0.06  -0.04  38.5  32.4  25.1  8.10  0.031  0.169   -9.1    3.7   14.9   17.8  230.69513  18.91896  20100430  OAO/HIDES 
F 077408  141272  7.44  5.79  0.80  5304  4.45  1.01  0.02 -0.298  0.81  4.50   4.20  -0.07  -0.05  37.1  31.3  24.9  7.55  0.064  0.071   -8.8  -13.1   -6.4   17.0  237.03942   1.57174  20100501  OAO/HIDES 
F 078241  143291  8.02  5.94  0.76  5208  4.40  0.50 -0.40 -0.373  0.65  4.44   3.22  -0.20  -0.04  28.6  24.0  18.8  6.79  0.369  0.255  -91.4  -60.6   20.9  111.6  239.63342  27.73999  20100502  OAO/HIDES 
F 081813  151541  7.56  5.63  0.77  5334  4.42  0.66 -0.14 -0.267  0.75  4.44   3.40  -0.17  -0.05  35.3  29.6  24.3  8.29  0.141  0.299  -45.7    4.4   24.3   51.9  250.66071  68.10216  20100501  OAO/HIDES 
F 082267  151877  8.40  5.85  0.82  5237  4.59  0.69 -0.10 -0.365  0.76  4.52   3.04  -0.09  -0.04  30.8  25.9  20.6  7.77  0.184  0.127   57.9  -12.7   10.6   60.2  252.14796  37.01337  20100803  OAO/HIDES 
F 082588  152391  6.65  5.51  0.75  5475  4.50  0.94  0.02 -0.246  0.91  4.55   4.15  -0.01  -0.06  49.5  42.0  32.4  6.10  0.484  0.206   94.7  -94.7   17.1  135.0  253.24500  -0.02642  20100430  OAO/HIDES 
F 084195  155712  7.95  6.39  0.94  4947  4.43  0.57 -0.10 -0.520  0.72  4.55   3.16  -0.07  -0.03  21.8  17.9  13.1  8.97  0.144  0.066   33.2   24.4    5.2   41.5  258.15675  18.35119  20100502  OAO/HIDES 
F 084616  156985  7.93  6.59  1.02  4916  4.39  0.61 -0.06 -0.570  0.73  4.59   3.31  -0.30  -0.02  15.0  12.0   8.5  8.34  0.089  0.043   26.8    9.0    3.6   28.5  259.46008  52.44711  20100502  OAO/HIDES 
F 085235  158633  6.44  5.90  0.76  5270  4.54  0.60 -0.41 -0.357  0.65  4.45   3.05  -0.26  -0.04  27.8  24.5  17.6  6.96  0.154  0.141   11.8  -35.1   12.9   39.2  261.25038  67.30671  20100430  OAO/HIDES 
F 088972  166620  6.38  6.15  0.88  5019  4.62  0.28 -0.15 -0.454  0.70  4.49   2.73   0.05  -0.03  25.1  22.4  16.6  7.50  0.109  0.085   27.2  -16.5    7.6   32.7  272.40587  38.45778  20100430  OAO/HIDES 
F 090790  170657  6.81  6.21  0.86  5087  4.38  0.64 -0.17 -0.453  0.70  4.52   3.45  -0.14  -0.04  25.1  22.2  16.2  7.70  0.095  0.142  -27.6   -9.8   12.6   31.9  277.82900 -18.90881  20100503  OAO/HIDES 
F 092919  175742  8.16  6.50  0.91  4983  4.48  2.13 -0.10 -0.568  0.77  4.64  11.88   0.34  -0.04  37.8  31.6  23.9  8.59  0.124  0.181   35.1   14.7  -14.9   40.9  283.97175  23.55664  20100504  OAO/HIDES 
F 093926  178450  7.78  5.54  0.76  5423  4.45  2.00 -0.04 -0.259  0.83  4.51  18.51   0.24  -0.07  67.1  57.4  45.1  8.22  0.051  0.037  -14.4    6.9   -3.3   16.3  286.88492  30.25449  20100501  OAO/HIDES 
F 094346  180161  7.04  5.53  0.80  5418  4.49  0.95  0.17 -0.213  0.91  4.50   3.67   0.11  -0.06  51.6  44.2  34.5  7.81  0.109  0.094  -34.0   -7.3   -8.2   35.7  288.04729  57.67198  20100430  OAO/HIDES 
F 098505  189733  7.67  6.25  0.93  5076  4.42  1.06  0.03 -0.455  0.80  4.57   4.14  -0.06  -0.03  27.2  22.5  16.6  8.08  0.081  0.052   26.4    2.1   -4.5   26.9  300.18213  22.71085  20100504  OAO/HIDES 
F 098677  190067  7.15  5.72  0.71  5376  4.48  0.64 -0.32 -0.309  0.72  4.48   3.23  -0.37  -0.04  29.3  24.4  18.7  8.22  0.196  0.127   64.3   -0.7  -10.4   65.1  300.64229  15.59207  20100430  OAO/HIDES 
F 098698  190007  7.46  6.87  1.13  4677  4.50  0.79  0.22 -0.664  0.77  4.62   3.34   0.10  -0.01  13.0  10.5   7.6  7.94  0.037  0.259  -11.7   -1.6   22.7   25.6  300.69600   3.32618  20100504  OAO/HIDES 
F 098792  190404  7.28  6.32  0.81  5016  4.65 -0.18 -0.57 -0.555  0.60  4.53   2.93  -0.16  -0.03  20.8  16.6  11.7  7.62  0.312  0.458   95.5  -31.2   34.7  106.3  300.96717  23.34068  20100430  OAO/HIDES 
F 098828  190470  7.82  6.15  0.92  5071  4.62  0.77  0.17 -0.402  0.81  4.52   3.04   0.14  -0.03  29.5  26.6  20.1  8.16  0.047  0.138   14.2    5.0   12.2   19.4  301.04183  25.79023  20100803  OAO/HIDES 
F 104214  201091  5.21  7.49  1.18  4523  4.57  0.32 -0.28 -0.844  0.64  4.66   3.18  -0.15  -0.01   5.6   4.4   3.0  7.22  0.301  0.014  -84.0  -40.0   -1.2   93.0  316.72471  38.74941  20100427  OAO/HIDES 
F 105038  202575  7.88  6.84  1.02  4777  4.66  0.75 -0.07 -0.660  0.72  4.63   3.57   0.04  -0.01  14.7  11.9   8.5  7.80  0.024  0.027   -0.2   -5.0    2.4    5.5  319.13525   9.39382  20101128  OAO/HIDES 
F 106122  204814  7.93  5.56  0.76  5327  4.44  0.66 -0.20 -0.220  0.72  4.38   3.18   0.09  -0.06  46.7  39.4  30.5  6.33  0.369  0.091  -68.9  -72.9    7.9  100.6  322.44504  45.89449  20100803  OAO/HIDES 
F 108028  208038  8.18  6.28  0.94  5035  4.62  0.84 -0.05 -0.500  0.77  4.58   3.57   0.01  -0.03  25.7  21.2  15.6  8.79  0.108  0.065   20.3   21.3   -5.3   29.9  328.27229  20.93052  20101128  OAO/HIDES 
F 108156  208313  7.73  6.19  0.91  5051  4.59  0.72 -0.01 -0.443  0.74  4.52   3.04   0.02  -0.03  27.3  22.5  16.7  7.77  0.038  0.199    7.8   -6.7  -17.8   20.6  328.68762  32.32856  20100803  OAO/HIDES 
F 112245  215500  7.50  5.50  0.72  5399  4.39  0.62 -0.20 -0.204  0.72  4.38   3.15  -0.15  -0.06  40.4  33.8  25.9  7.43  0.140  0.365   35.5  -21.3  -30.6   51.5  341.02425  64.57067  20101129  OAO/HIDES 
F 112527  216520  7.53  6.03  0.87  5123  4.52  0.57 -0.14 -0.402  0.70  4.48   3.12  -0.19  -0.03  25.5  20.8  15.1  7.97  0.086  0.181   27.8   -2.1   15.7   32.0  341.88279  83.69703  20101129  OAO/HIDES 
F 114886  219538  8.07  6.15  0.87  5110  4.56  0.65  0.01 -0.402  0.76  4.51   2.98  -0.02  -0.03  27.2  24.4  18.1  8.51  0.113  0.050  -32.9   12.8   -4.1   35.5  349.07563  30.67020  20101201  OAO/HIDES 
F 115331  220182  7.36  5.66  0.80  5368  4.56  1.08  0.06 -0.296  0.88  4.55   4.98   0.01  -0.05  43.1  36.3  29.2  8.12  0.170  0.054  -55.7   -1.9    4.5   55.9  350.40213  44.09788  20101129  OAO/HIDES 
F 116085  221354  6.76  5.63  0.84  5246  4.53  0.64  0.10 -0.254  0.81  4.43   3.01   0.17  -0.04  41.9  35.6  27.9  6.97  0.254  0.117  -59.9  -42.6  -10.1   74.2  352.84250  59.16552  20100803  OAO/HIDES 
F 999999  131156  6.82  7.67  1.17  4495  4.55  0.67 -0.25 -0.879  0.65  4.69   3.59  -0.12  -0.01   5.4   4.2   2.9  8.49  0.078  0.075   17.8   13.8    6.4   23.4  222.84600  19.10191  20100501  OAO/HIDES 

